Validation of GEANT4 Monte Carlo Models with a Highly Granular Scintillator-Steel Hadron Calorimeter

Calorimeters with a high granularity are a fundamental requirement of the Particle Flow paradigm. This paper focuses on the prototype of a hadron calorimeter with analog readout, consisting of thirty-eight scintillator layers alternating with steel absorber planes. The scintillator plates are finely segmented into tiles individually read out via Silicon Photomultipliers. The presented results are based on data collected with pion beams in the energy range from 8GeV to 100GeV. The fine segmentation of the sensitive layers and the high sampling frequency allow for an excellent reconstruction of the spatial development of hadronic showers. A comparison between data and Monte Carlo simulations is presented, concerning both the longitudinal and lateral development of hadronic showers and the global response of the calorimeter. The performance of several GEANT4 physics lists with respect to these observables is evaluated.

==> makepdf.sh <==
#!/bin/bash
latex paper
bibtex paper
latex paper
latex paper
dvipdf paper.dvi
acroread paper.pdf &

